Coherence/incoherence transition temperature in molecular spin

We examine the coherence/incoherence transition temperature of a generic molecular spin. Our results demonstrates that a molecular spin with a high coherence/incoherence transition temperature should possess a low spin number and low axiality, or high spin number and high axiality. Interestingly, the latter is better protected from the magnetic noises than the former and thus be the best candidate for a robust electron-based molecular spin qubit/qudit. The transition temperature can be further optimized if a large non-axial component of the spin Hamiltonian exists.

==> Figures/New folder/plot_Gamma0_W_maintext.m <==
clear all;close all;clc;

fig = figure;
color=linspecer(1);
lcl = [0 0.447 0.741];
hold all;

%% prepare data
xMin=0;xMax=0.8;dx=0.01;
yMin=0;yMax=1.05;

x=xMin:dx:xMax;

len=length(x);
y=zeros(1,len);

for ii=1:len
    y(ii)=gamma0(x(ii));
end
plot2=plot(x,y,'LineWidth',2,'Color',color);



ntimes=4;
fs=ntimes*4; % font size
%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$W_{1}(\Delta_{1})$','Interpreter','LaTeX');
ylb=ylabel('$\gamma_{0}(\Delta_1)$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [1.05, 0.5]);

% leg1 = legend(plot2([4,5,6]),'$\Gamma_{1}^{\mathrm{tn}}$','$\Gamma_{2}^{\mathrm{tn}}$','$\Gamma_{3}^{\mathrm{tn}}$','Location','northeast','TextColor','black');
% set(leg1,'Interpreter','LaTeX');
% set(leg1,'FontSize',fs);
% legend('boxoff');

% title('$W_{1}=\sqrt{2}$');
grid on;
hold off;
%% Export figure
% cd
print(fig,'transition_decoherence_rate','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');
% print(fig,'delta_H_Theory','-dpng', '-opengl');

function res=gamma0(w)

if (w==0)
    res=1;
elseif (w < 1/2/sqrt(2)) && (w>0)
    res=(sqrt(1-8*w^2)+3)*sqrt(4*w^2+1-sqrt(1-8*w^2))/(8*sqrt(2)*w);
elseif (w >= 1/2/sqrt(2)) && (w < 1/sqrt(2))
    res = 3/(2*sqrt(2))*sqrt(1-2*w^2);
else
    res=0;
end

end


==> Figures/New folder/plot_tunneling_rates_W0.m <==
clear all;close all;clc;

fig = figure;
% color=linspecer(5);
% lcl=color(1,:);
% rcl=color(2,:);
lcl = [0 0.447 0.741];
rcl = [0.85 0.325 0.098];
set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% prepare data
xMin=0;xMax=2;dx=0.01;
yMin=0;yMax=4;
x=xMin:dx:xMax;
n=2;

len=length(x);
sol1=zeros(1,len);
sol2=zeros(1,len);
sol3=zeros(1,len);
for ii=1:len
    [sol1(ii),sol2(ii),sol3(ii)]=sol(x(ii));
end

%% left axis
yyaxis 'left';

%% plot real part


y1=real(sol1);y1=y1(n:end);
y2=real(sol2);y2=y2(n:end);
y3=real(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot1=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
dd=0.3;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin-dd,yMax+dd];

ax.XTick = xMin:0.5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [0.9, 0.0]);
% title('Theory');


%% right axis
yyaxis 'right';
yMin=-1;yMax=1;

y1=imag(sol1);y1=y1(n:end);
y2=imag(sol2);y2=y2(n:end);
y3=imag(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot2=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Im}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [1.05, 0.5]);

leg1 = legend(plot2([4,5,6]),'$\Gamma_{1}^{\mathrm{tn}}$','$\Gamma_{2}^{\mathrm{tn}}$','$\Gamma_{3}^{\mathrm{tn}}$','Location','northeast','TextColor','black');
set(leg1,'Interpreter','LaTeX');
set(leg1,'FontSize',fs);
legend('boxoff');

title('$W_{1}=0$');
% grid on;
hold off;
%% Export figure
% cd
print(fig,'tunneling_rate_out_of_resonance0','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');
% print(fig,'delta_H_Theory','-dpng', '-opengl');

function [sol1,sol2,sol3]=sol(gamma)
delta=1;w=0; % parameters

syms x
eq=x^3-4*gamma*x^2+(4*gamma^2+delta^2+w^2)*x-2*gamma*delta^2==0;
solfin=double(vpasolve(eq,x));

solfinRe=real(solfin);
solfinIm=imag(solfin);

solfinBoth=[solfinRe,solfinIm];
solfinBoth=sortrows(solfinBoth,[1,2]);
solfin1=solfinBoth(:,1)+1i*solfinBoth(:,2);

sol1=solfin1(1);
sol2=solfin1(2);
sol3=solfin1(3);
end

==> Figures/New folder/plot_tunneling_rates_W1.m <==
clear all;close all;clc;

fig = figure;
% color=linspecer(5);
% lcl=color(1,:);
% rcl=color(2,:);
lcl = [0 0.447 0.741];
rcl = [0.85 0.325 0.098];
set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% prepare data
xMin=0;xMax=2;dx=0.01;
yMin=0;yMax=4;
x=xMin:dx:xMax;
n=2;

len=length(x);
sol1=zeros(1,len);
sol2=zeros(1,len);
sol3=zeros(1,len);
for ii=1:len
    [sol1(ii),sol2(ii),sol3(ii)]=sol(x(ii));
end

%% left axis
yyaxis 'left';

%% plot real part


y1=real(sol1);y1=y1(n:end);
y2=real(sol2);y2=y2(n:end);
y3=real(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot1=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
dd=0.3;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

ax.XTick = xMin:0.5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [0.9, 0.0]);
% title('Theory');


%% right axis
yyaxis 'right';
yMin=-1.1;yMax=1.1;

y1=imag(sol1);y1=y1(n:end);
y2=imag(sol2);y2=y2(n:end);
y3=imag(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot2=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin-dd,yMax+dd];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Im}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [1.05, 0.5]);

leg1 = legend(plot2([4,5,6]),'$\Gamma_{1}^{\mathrm{tn}}$','$\Gamma_{2}^{\mathrm{tn}}$','$\Gamma_{3}^{\mathrm{tn}}$','Location','northeast','TextColor','black');
set(leg1,'Interpreter','LaTeX');
set(leg1,'FontSize',fs);
legend('boxoff');

title('$W_{1}=1/4\sqrt{2}$');
% grid on;
hold off;
%% Export figure
% cd
print(fig,'tunneling_rate_out_of_resonance1','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');
% print(fig,'delta_H_Theory','-dpng', '-opengl');

function [sol1,sol2,sol3]=sol(gamma)
delta=1;w=1/2*1/2/sqrt(2); % parameters

syms x
eq=x^3-4*gamma*x^2+(4*gamma^2+delta^2+w^2)*x-2*gamma*delta^2==0;
solfin=double(vpasolve(eq,x));

solfinRe=real(solfin);
solfinIm=imag(solfin);

solfinBoth=[solfinRe,solfinIm];
solfinBoth=sortrows(solfinBoth,[1,2]);
solfin1=solfinBoth(:,1)+1i*solfinBoth(:,2);

sol1=solfin1(1);
sol2=solfin1(2);
sol3=solfin1(3);
end


==> Figures/New folder/plot_tunneling_rates_W2.m <==
clear all;close all;clc;

fig = figure;
% color=linspecer(5);
% lcl=color(1,:);
% rcl=color(2,:);
lcl = [0 0.447 0.741];
rcl = [0.85 0.325 0.098];
set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% prepare data
xMin=0;xMax=2;dx=0.01;
yMin=0;yMax=4;
x=xMin:dx:xMax;
n=2;

len=length(x);
sol1=zeros(1,len);
sol2=zeros(1,len);
sol3=zeros(1,len);
for ii=1:len
    [sol1(ii),sol2(ii),sol3(ii)]=sol(x(ii));
end

%% left axis
yyaxis 'left';

%% plot real part


y1=real(sol1);y1=y1(n:end);
y2=real(sol2);y2=y2(n:end);
y3=real(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot1=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

ax.XTick = xMin:0.5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [0.9, 0.0]);
% title('Theory');


%% right axis
yyaxis 'right';
yMin=-1.2;yMax=1.2;

y1=imag(sol1);y1=y1(n:end);
y2=imag(sol2);y2=y2(n:end);
y3=imag(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot2=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Im}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [1.05, 0.5]);

leg1 = legend(plot2([4,5,6]),'$\Gamma_{1}^{\mathrm{tn}}$','$\Gamma_{2}^{\mathrm{tn}}$','$\Gamma_{3}^{\mathrm{tn}}$','Location','northeast','TextColor','black');
set(leg1,'Interpreter','LaTeX');
set(leg1,'FontSize',fs);
legend('boxoff');

title('$W_{1}=3/4\sqrt{2}$');
% grid on;
hold off;
%% Export figure
% cd
print(fig,'tunneling_rate_out_of_resonance2','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');
% print(fig,'delta_H_Theory','-dpng', '-opengl');

function [sol1,sol2,sol3]=sol(gamma)
delta=1;w=3/4/sqrt(2); % parameters

syms x
eq=x^3-4*gamma*x^2+(4*gamma^2+delta^2+w^2)*x-2*gamma*delta^2==0;
solfin=double(vpasolve(eq,x));

solfinRe=real(solfin);
solfinIm=imag(solfin);

solfinBoth=[solfinRe,solfinIm];
solfinBoth=sortrows(solfinBoth,[1,2]);
solfin1=solfinBoth(:,1)+1i*solfinBoth(:,2);

sol1=solfin1(1);
sol2=solfin1(2);
sol3=solfin1(3);
end


==> Figures/New folder/plot_tunneling_rates_W3.m <==
clear all;close all;clc;

fig = figure;
% color=linspecer(5);
% lcl=color(1,:);
% rcl=color(2,:);
lcl = [0 0.447 0.741];
rcl = [0.85 0.325 0.098];
set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% prepare data
xMin=0;xMax=2;dx=0.01;
yMin=0;yMax=4;
x=xMin:dx:xMax;
n=2;

len=length(x);
sol1=zeros(1,len);
sol2=zeros(1,len);
sol3=zeros(1,len);
for ii=1:len
    [sol1(ii),sol2(ii),sol3(ii)]=sol(x(ii));
end

%% left axis
yyaxis 'left';

%% plot real part


y1=real(sol1);y1=y1(n:end);
y2=real(sol2);y2=y2(n:end);
y3=real(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot1=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

ax.XTick = xMin:0.5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [0.9, 0.0]);
% title('Theory');


%% right axis
yyaxis 'right';
yMin=-2;yMax=2;

y1=imag(sol1);y1=y1(n:end);
y2=imag(sol2);y2=y2(n:end);
y3=imag(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot2=plot(x1,y1,'--',x2,y2,':',x3,y3,'-',nan,nan,'k--',nan,nan,'k:',nan,nan,'k-','LineWidth',2);


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.YTick = yMin:1:yMax;
% ax.YTickLabels = {'0.003','0.004','0.005','0.006','0.007','0.008','0.009'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Im}(\Gamma^\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
set(ylb, 'Units', 'Normalized', 'Position', [1.05, 0.5]);

leg1 = legend(plot2([4,5,6]),'$\Gamma_{1}^{\mathrm{tn}}$','$\Gamma_{2}^{\mathrm{tn}}$','$\Gamma_{3}^{\mathrm{tn}}$','Location','northeast','TextColor','black');
set(leg1,'Interpreter','LaTeX');
set(leg1,'FontSize',fs);
legend('boxoff');

title('$W_{1}=\sqrt{2}$');
% grid on;
hold off;
%% Export figure
% cd
print(fig,'tunneling_rate_out_of_resonance3','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');
% print(fig,'delta_H_Theory','-dpng', '-opengl');

function [sol1,sol2,sol3]=sol(gamma)
delta=1;w=sqrt(2); % parameters

syms x
eq=x^3-4*gamma*x^2+(4*gamma^2+delta^2+w^2)*x-2*gamma*delta^2==0;
solfin=double(vpasolve(eq,x));

solfinRe=real(solfin);
solfinIm=imag(solfin);

solfinBoth=[solfinRe,solfinIm];
solfinBoth=sortrows(solfinBoth,[1,2]);
solfin1=solfinBoth(:,1)+1i*solfinBoth(:,2);

sol1=solfin1(1);
sol2=solfin1(2);
sol3=solfin1(3);
end


==> Figures/New folder/tau_m.m <==
clear all;close all;clc;

fig = figure;
% lcl = [0 0.447 0.741];
rcl = [0.85 0.325 0.098];
% cl=[1 0.5 1]
hold all;

%% plot real part
xMin=0;xMax=0.08;dx=0.001;
yMin=0;yMax=1;
x=xMin:dx:xMax;

f1=@(r) 3/2*(2*r./(1-r)+sqrt(2*r./(1-r).*(2*r./(1-r)+4/3)));

y1=f1(x);
plot1=plot(x,y1,'LineWidth',2,'Color',rcl);
ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

ax.XTick = xMin:0.02:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\xi/\zeta$','Interpreter','LaTeX');
ylb=ylabel('$\tau_{M}$ ','Interpreter','LaTeX');
grid on;
hold off;
%% Export figure
% cd
print(fig,'tau_M','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');

%saveas(fig,filename);

% print(fig,'delta_H_Theory','-dpng', '-opengl');

==> Figures/New folder/tau_m_v2.m <==
clear all;close all;clc;

fig = figure;
% lcl = [0 0.447 0.741];
rcl = [0.85 0.325 0.098];
% cl=[1 0.5 1]
hold all;

%% plot real part
xMin=0.01;xMax=10;dx=0.01;
yMin=0;yMax=2;
x=xMin:dx:xMax;

% f1=@(r)3/2*(2*r./(1-r)+sqrt(2*r./(1-r).*(2*r./(1-r)+4/3)));
f1=@(r)(3+sqrt(9+12.*r))./(2.*r);
y1=f1(x);
plot1=plot(x,y1,'LineWidth',2,'Color',rcl);
ntimes=4;
fs=ntimes*4; % font size

%% Set up the figure properties
margin=ntimes*0.05;
gr=1.5; % graphics ratio

fig=gcf;
fig.PaperPositionMode = 'manual';fig.PaperUnits = 'centimeters';fig.Units = 'centimeters';
fig.PaperPosition = ntimes*[0, 0, 4.25, 4.25/gr];
figPos=fig.PaperPosition;
fig.PaperSize = [figPos(3),figPos(4)];
fig.Position = [margin, margin, figPos(3)-margin,figPos(4)-margin];
fig.Resize = 'off';fig.InvertHardcopy = 'on';


%% Set up the axes properties
ax = gca;
ax.XLim = [xMin,xMax];
ax.YLim = [yMin,yMax];

% ax.XTick = xMin:5:xMax;
% ax.XTickLabels = {'1', '10','100', '1000'};

ax.Title.Interpreter = 'LaTeX';
ax.TickLabelInterpreter = 'LaTeX';
ax.XLabel.Interpreter = 'LaTeX';ax.YLabel.Interpreter = 'LaTeX';
set(gca,'TickLabelInterpreter','LaTeX')

ax.Box = 'on';
ax.BoxStyle='full';
ax.LineWidth = 1;
ax.FontName = 'LaTeX';ax.FontSize=fs;

%% Add a title and axes labels
xlb=xlabel('$\zeta/\xi$','Interpreter','LaTeX');
ylb=ylabel('$\tau_{M}$ ','Interpreter','LaTeX');
grid on;
hold off;
%% Export figure
% cd
print(fig,'tau_M','-dpdf');
% print(fig,'fig','-dpdf', '-opengl');
% print(fig,'Chipp','-depsc');

%saveas(fig,filename);

% print(fig,'delta_H_Theory','-dpng', '-opengl');

==> Figures/New folder/test.m <==
clear all;close all;clc;
sol(0.1);
gammaMin=0;
gammaMax=3;
dg=0.01;

gamma=gammaMin:dg:gammaMax;
len=length(gamma);

sol1=zeros(1,len);
sol2=zeros(1,len);
sol3=zeros(1,len);
for ii=1:len
    [sol1(ii),sol2(ii),sol3(ii)]=sol(gamma(ii));
end
plot(gamma,real(sol1),gamma,real(sol2),gamma,real(sol3))
hold on;
plot(gamma,imag(sol1),gamma,imag(sol2),gamma,imag(sol3))



function [sol1,sol2,sol3]=sol(gamma)
delta=1;w=0.1; % parameters

syms x
eq=x^3-4*gamma*x^2+(4*gamma^2+delta^2+w^2)*x-2*gamma*delta^2==0;
solfin=double(vpasolve(eq,x));

solfinRe=real(solfin);
solfinIm=imag(solfin);

solfinBoth=[solfinRe,solfinIm];

solfinBoth=sortrows(solfinBoth,[1,2]);

solfin1=solfinBoth(:,1)+1i*solfinBoth(:,2);

sol1=solfin1(1);
sol2=solfin1(2);
sol3=solfin1(3);
end

==> Figures/New folder/test2.m <==
clear all;close all;clc;

fig = figure;
% color=linspecer(5);
% lcl=color(1,:);
% rcl=color(2,:);
lcl = [0 0.447 0.741];
rcl = [0.85 0.325 0.098];
set(fig,'defaultAxesColorOrder',[lcl; rcl]);
hold all;

%% prepare data
xMin=0;xMax=3;dx=0.01;
yMin=0;yMax=5;
x=xMin:dx:xMax;
n=2;

len=length(x);
sol1=zeros(1,len);
sol2=zeros(1,len);
sol3=zeros(1,len);
for ii=1:len
    [sol1(ii),sol2(ii),sol3(ii)]=sol(x(ii));
end

%% left axis
yyaxis 'left';



%% Add a title and axes labels
xlb=xlabel('$\gamma$','Interpreter','LaTeX');
ylb=ylabel('$\mathrm{Re}(\Gamma_\mathrm{tn})$ ','Interpreter','LaTeX');
% set(xlb, 'Units', 'Normalized', 'Position', [0.1, 0.0]);
% set(ylb, 'Units', 'Normalized', 'Position', [0.9, 0.0]);
% title('Theory');


%% right axis
yyaxis 'right';
yMin=-1.2;yMax=1.2;

y1=imag(sol1);y1=y1(n:end);
y2=imag(sol2);y2=y2(n:end);
y3=imag(sol3);y3=y3(n:end);
x1=x(n:end);x2=x1;x3=x1;
plot2=plot(x1,y1,'--',x2,y2,':',x3,y3,'-','LineWidth',2);



function [sol1,sol2,sol3]=sol(gamma)
delta=1;w=sqrt(2); % parameters

syms x
eq=x^3-4*gamma*x^2+(4*gamma^2+delta^2+w^2)*x-2*gamma*delta^2==0;
solfin=double(vpasolve(eq,x));

solfinRe=real(solfin);
solfinIm=imag(solfin);

solfinBoth=[solfinRe,solfinIm];
solfinBoth=sortrows(solfinBoth,[1,2]);
solfin1=solfinBoth(:,1)+1i*solfinBoth(:,2);

sol1=solfin1(1);
sol2=solfin1(2);
sol3=solfin1(3);
end


==> Figures/linspecer.m <==
% function lineStyles = linspecer(N)
% This function creates an Nx3 array of N [R B G] colors
% These can be used to plot lots of lines with distinguishable and nice
% looking colors.
% 
% lineStyles = linspecer(N);  makes N colors for you to use: lineStyles(ii,:)
% 
% colormap(linspecer); set your colormap to have easily distinguishable 
%                      colors and a pleasing aesthetic
% 
% lineStyles = linspecer(N,'qualitative'); forces the colors to all be distinguishable (up to 12)
% lineStyles = linspecer(N,'sequential'); forces the colors to vary along a spectrum 
% 
% % Examples demonstrating the colors.
% 
% LINE COLORS
% N=6;
% X = linspace(0,pi*3,1000); 
% Y = bsxfun(@(x,n)sin(x+2*n*pi/N), X.', 1:N); 
% C = linspecer(N);
% axes('NextPlot','replacechildren', 'ColorOrder',C);
% plot(X,Y,'linewidth',5)
% ylim([-1.1 1.1]);
% 
% SIMPLER LINE COLOR EXAMPLE
% N = 6; X = linspace(0,pi*3,1000);
% C = linspecer(N)
% hold off;
% for ii=1:N
%     Y = sin(X+2*ii*pi/N);
%     plot(X,Y,'color',C(ii,:),'linewidth',3);
%     hold on;
% end
% 
% COLORMAP EXAMPLE
% A = rand(15);
% figure; imagesc(A); % default colormap
% figure; imagesc(A); colormap(linspecer); % linspecer colormap
% 
%   See also NDHIST, NHIST, PLOT, COLORMAP, 43700-cubehelix-colormaps
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% by Jonathan Lansey, March 2009-2013  Lansey at gmail.com               %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% 
%% credits and where the function came from
% The colors are largely taken from:
% http://colorbrewer2.org and Cynthia Brewer, Mark Harrower and The Pennsylvania State University
% 
% 
% She studied this from a phsychometric perspective and crafted the colors
% beautifully.
% 
% I made choices from the many there to decide the nicest once for plotting
% lines in Matlab. I also made a small change to one of the colors I
% thought was a bit too bright. In addition some interpolation is going on
% for the sequential line styles.
% 
% 
%%

function lineStyles=linspecer(N,varargin)

if nargin==0 % return a colormap
    lineStyles = linspecer(128);
    return;
end

if ischar(N)
    lineStyles = linspecer(128,N);
    return;
end

if N<=0 % its empty, nothing else to do here
    lineStyles=[];
    return;
end

% interperet varagin
qualFlag = 0;
colorblindFlag = 0;

if ~isempty(varargin)>0 % you set a parameter?
    switch lower(varargin{1})
        case {'qualitative','qua'}
            if N>12 % go home, you just can't get this.
                warning('qualitiative is not possible for greater than 12 items, please reconsider');
            else
                if N>9
                    warning(['Default may be nicer for ' num2str(N) ' for clearer colors use: whitebg(''black''); ']);
                end
            end
            qualFlag = 1;
        case {'sequential','seq'}
            lineStyles = colorm(N);
            return;
        case {'white','whitefade'}
            lineStyles = whiteFade(N);return;
        case 'red'
            lineStyles = whiteFade(N,'red');return;
        case 'blue'
            lineStyles = whiteFade(N,'blue');return;
        case 'green'
            lineStyles = whiteFade(N,'green');return;
        case {'gray','grey'}
            lineStyles = whiteFade(N,'gray');return;
        case {'colorblind'}
            colorblindFlag = 1;
        otherwise
            warning(['parameter ''' varargin{1} ''' not recognized']);
    end
end      
% *.95
% predefine some colormaps
  set3 = colorBrew2mat({[141, 211, 199];[ 255, 237, 111];[ 190, 186, 218];[ 251, 128, 114];[ 128, 177, 211];[ 253, 180, 98];[ 179, 222, 105];[ 188, 128, 189];[ 217, 217, 217];[ 204, 235, 197];[ 252, 205, 229];[ 255, 255, 179]}');
set1JL = brighten(colorBrew2mat({[228, 26, 28];[ 55, 126, 184]; [ 77, 175, 74];[ 255, 127, 0];[ 255, 237, 111]*.85;[ 166, 86, 40];[ 247, 129, 191];[ 153, 153, 153];[ 152, 78, 163]}'));
set1 = brighten(colorBrew2mat({[ 55, 126, 184]*.85;[228, 26, 28];[ 77, 175, 74];[ 255, 127, 0];[ 152, 78, 163]}),.8);

% colorblindSet = {[215,25,28];[253,174,97];[171,217,233];[44,123,182]};
colorblindSet = {[215,25,28];[253,174,97];[171,217,233]*.8;[44,123,182]*.8};

set3 = dim(set3,.93);

if colorblindFlag
    switch N
        %     sorry about this line folks. kind of legacy here because I used to
        %     use individual 1x3 cells instead of nx3 arrays
        case 4
            lineStyles = colorBrew2mat(colorblindSet);
        otherwise
            colorblindFlag = false;
            warning('sorry unsupported colorblind set for this number, using regular types');
    end
end
if ~colorblindFlag
    switch N
        case 1
            lineStyles = { [  55, 126, 184]/255};
        case {2, 3, 4, 5 }
            lineStyles = set1(1:N);
        case {6 , 7, 8, 9}
            lineStyles = set1JL(1:N)';
        case {10, 11, 12}
            if qualFlag % force qualitative graphs
                lineStyles = set3(1:N)';
            else % 10 is a good number to start with the sequential ones.
                lineStyles = cmap2linspecer(colorm(N));
            end
        otherwise % any old case where I need a quick job done.
            lineStyles = cmap2linspecer(colorm(N));
    end
end
lineStyles = cell2mat(lineStyles);

end

% extra functions
function varIn = colorBrew2mat(varIn)
for ii=1:length(varIn) % just divide by 255
    varIn{ii}=varIn{ii}/255;
end        
end

function varIn = brighten(varIn,varargin) % increase the brightness

if isempty(varargin),
    frac = .9; 
else
    frac = varargin{1}; 
end

for ii=1:length(varIn)
    varIn{ii}=varIn{ii}*frac+(1-frac);
end        
end

function varIn = dim(varIn,f)
    for ii=1:length(varIn)
        varIn{ii} = f*varIn{ii};
    end
end

function vOut = cmap2linspecer(vIn) % changes the format from a double array to a cell array with the right format
vOut = cell(size(vIn,1),1);
for ii=1:size(vIn,1)
    vOut{ii} = vIn(ii,:);
end
end
%%
% colorm returns a colormap which is really good for creating informative
% heatmap style figures.
% No particular color stands out and it doesn't do too badly for colorblind people either.
% It works by interpolating the data from the
% 'spectral' setting on http://colorbrewer2.org/ set to 11 colors
% It is modified a little to make the brightest yellow a little less bright.
function cmap = colorm(varargin)
n = 100;
if ~isempty(varargin)
    n = varargin{1};
end

if n==1
    cmap =  [0.2005    0.5593    0.7380];
    return;
end
if n==2
     cmap =  [0.2005    0.5593    0.7380;
              0.9684    0.4799    0.2723];
          return;
end

frac=.95; % Slight modification from colorbrewer here to make the yellows in the center just a bit darker
cmapp = [158, 1, 66; 213, 62, 79; 244, 109, 67; 253, 174, 97; 254, 224, 139; 255*frac, 255*frac, 191*frac; 230, 245, 152; 171, 221, 164; 102, 194, 165; 50, 136, 189; 94, 79, 162];
x = linspace(1,n,size(cmapp,1));
xi = 1:n;
cmap = zeros(n,3);
for ii=1:3
    cmap(:,ii) = pchip(x,cmapp(:,ii),xi);
end
cmap = flipud(cmap/255);
end

function cmap = whiteFade(varargin)
n = 100;
if nargin>0
    n = varargin{1};
end

thisColor = 'blue';

if nargin>1
    thisColor = varargin{2};
end
switch thisColor
    case {'gray','grey'}
        cmapp = [255,255,255;240,240,240;217,217,217;189,189,189;150,150,150;115,115,115;82,82,82;37,37,37;0,0,0];
    case 'green'
        cmapp = [247,252,245;229,245,224;199,233,192;161,217,155;116,196,118;65,171,93;35,139,69;0,109,44;0,68,27];
    case 'blue'
        cmapp = [247,251,255;222,235,247;198,219,239;158,202,225;107,174,214;66,146,198;33,113,181;8,81,156;8,48,107];
    case 'red'
        cmapp = [255,245,240;254,224,210;252,187,161;252,146,114;251,106,74;239,59,44;203,24,29;165,15,21;103,0,13];
    otherwise
        warning(['sorry your color argument ' thisColor ' was not recognized']);
end

cmap = interpomap(n,cmapp);
end

% Eat a approximate colormap, then interpolate the rest of it up.
function cmap = interpomap(n,cmapp)
    x = linspace(1,n,size(cmapp,1));
    xi = 1:n;
    cmap = zeros(n,3);
    for ii=1:3
        cmap(:,ii) = pchip(x,cmapp(:,ii),xi);
    end
    cmap = (cmap/255); % flipud??
end




